Kepler's conjecture and phase transitions in the high-density hard-core model on $\mathbb{Z}^3$

We perform a rigorous study of the identical sphere packing problem in $\mathbb{Z}^3$ and of phase transitions in the corresponding hard-core model. The sphere diameter $D>0$ and the fugacity $u\gg 1$ are the varying parameters of the model. We solve the sphere packing problem for values $D^2= 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 2\ell^2$, $\ell\in\mathbb{N}$. For values $D^2=2, 3, 5, 8, 9, 10, 12, 2\ell^2$, $\ell\in\mathbb{N}$ and $u>u^0(D)$ we establish the diagram of periodic pure phases, completely or partially. For the case $D^2=2\ell^2$, $\ell\in\mathbb{N}$ we use results from Hales' proof of Kepler's conjecture.

==> anc/BDVC.java <==
import java.util.ArrayList;
import java.util.Arrays;
import java.util.Date;


public class BDVC {

	public static int minDistanceSquared = 11;      
	public static int dMax = 21;          
	public static int vMin = 383;     
	public static int vMinActual = 57 * 12;   
	public static int[][] originalPoints = new int[][] {{4,4,4},{1,3,3}};   
	public static int[][] ballPoints = new int[56][];	  
	public static int[][] points = null;        
	public static int[][] distances = null;      
	public static int[] currentTuple = null;    
	public static int totalPoints = 0;   
	public static int nStart = 0;    
	public static long fullTuplesCount = 0;   
	public static int v = 0;   
	public static int[] vMinHist = new int[40];   
	
	public static void main(String[] args) {   

		System.out.println((new Date()).toString());
		Arrays.fill(vMinHist, 57 * 12);     // initializing vMinHist array with the maximal BDVC volume = 57*12
		
		
          // initializing the ballPoints array 
		int m = 0;
		for (int d = 1; d <= 5; d++)      
			for (int i = 0; i < dMax ; i++)    
				for (int j = 0; j < dMax; j++)
					for (int k = 0; k < dMax; k++)
						if (distanceSquared(new int[] {i, j, k}, originalPoints[0]) == d)  
							ballPoints[m++] = new int[] {i, j, k};
		
		//count points
		totalPoints = originalPoints.length;
		for (int d = minDistanceSquared; d < dMax; d++)
			for (int i = 0; i < dMax ; i++)
				for (int j = 0; j < dMax; j++)
					for (int k = 0; k < dMax; k++)
						if (!isOriginal(new int[] {i, j ,k})  && !isExcluded(new int[] {i, j ,k})
						&& distanceSquared(new int[] {i, j, k}, originalPoints[0]) == d
						&& distanceSquaredFromOriginal(new int[] {i, j ,k}) >= minDistanceSquared)
							totalPoints++;
		
		//allocate static variables
		points = new int[totalPoints][];
		distances = new int[totalPoints][totalPoints];

          
		currentTuple = new int[originalPoints.length];
		int n = 0;
		for (int[] point : originalPoints)
		{
			points[n] = point;
			currentTuple[n] = n;
			n++;
		}
		nStart = n;    
		
          
		for (int d = minDistanceSquared; d < dMax; d++)
			for (int i = 0; i < dMax ; i++)      
				for (int j = 0; j < dMax; j++) 
					for (int k = 0; k < dMax; k++)
						if (!isOriginal(new int[] {i, j ,k}) && !isExcluded(new int[] {i, j ,k})
						&& distanceSquared(new int[] {i, j, k}, originalPoints[0]) == d
						&& distanceSquaredFromOriginal(new int[] {i, j ,k}) >= minDistanceSquared)
							points[n++] = new int[] {i, j ,k};
          
          
		for (int i = 0; i < totalPoints ; i++)
			for (int j = 0; j < totalPoints; j++)
				distances[i][j] = distanceSquared(points[i], points[j]);

		// the main enumeration cycle 
		// startIndex is the first available index in the points array to perform a forward enumeration
		int startIndex = currentTuple[currentTuple.length - 1] + 1;   
		while (true)
		{
			int[] newTuple = nextTuple(startIndex);    
			if (newTuple == null)
			{

                    // if a forward enumeration is not possible then a full tuple is found 

				fullTuplesCount++;  
				if (fullTuplesCount % 1000000000 == 0)  
					System.out.println((new Date()).toString() + "\t" + fullTuplesCount + "\t" + printTuple(currentTuple, points));
				v = volume();   // calculate the BDVC volume for the discovered full tuple
				if (v < vMinActual)  
					vMinActual = v;
				if (v < vMinHist[currentTuple.length])   
					vMinHist[currentTuple.length] = v;
				if (v <= vMin)   
					System.out.println(printTuple(currentTuple, points) + " total tuples = " + fullTuplesCount);
			
                    // perform a step of the backward enumeration
                    
				int availableIndex = currentTuple.length - 1;  
				while(availableIndex >= nStart && currentTuple[availableIndex] == points.length - 1)
					availableIndex--; 
                    
                    // if no movement is possible then the enumeration is done
				if (availableIndex == nStart - 1)
					break;

                    
				int[] shorterTuple = new int[availableIndex];
				for (int i = 0; i < availableIndex; i++)    
					shorterTuple[i] = currentTuple[i];
                    
				startIndex = currentTuple[availableIndex] + 1; 
				currentTuple = shorterTuple;  
			}
			else
			{
                   

				currentTuple = newTuple;   
				startIndex = currentTuple[currentTuple.length - 1] + 1;   
			}
			
		}
		
		System.out.println((new Date()).toString() + " ww = " + vMinActual + " total tuples = " + fullTuplesCount);
		System.out.println((new Date()).toString() + "vMinHist = " + Arrays.toString(vMinHist));
	}
		
	public static int distanceSquared(int[] A, int[] B)
	{
		return (A[0] - B[0]) * (A[0] - B[0]) + (A[1] - B[1]) * (A[1] - B[1]) + (A[2] - B[2]) * (A[2] - B[2]);
	}
	
	public static int distanceSquaredFromOriginal(int[] point)
	{
		int distance = dMax;
		for (int i = 0; i < originalPoints.length; i++)
			if (distanceSquared(originalPoints[i], point) < distance)
				distance = distanceSquared(originalPoints[i], point);
		
		return distance;
	}
		
	public static String printTuple(int[] tuple, int[][]points)
	{
		String str = "" + (new Date()).toString() + " ";
		for (int t = 0; t < tuple.length; t++)
		{
			str += Arrays.toString(points[tuple[t]]) + "; ";
		}
		
		return str + " v = " + v + "; n = " + (tuple.length - 1);
	}
	
	public static boolean areEqual(int[] A, int[] B)
	{
		return A[0] == B[0] && A[1] == B[1] && A[2] == B[2];
	}
	

     // forward movement in the enumeration 
	public static int[] nextTuple(int startIndex)
	{
	
          // enumerate through the remaining points
		for (int i = startIndex; i < points.length; i++)
		{
			boolean isAdmissible = true;  
			for (int j = 0; j < currentTuple.length; j++)   
			{
				if (distances[currentTuple[j]][i] < minDistanceSquared)  
				{
					isAdmissible = false;
					break;   
				}
			}
			if (isAdmissible)   
			{
				int[] newTuple = new int[currentTuple.length + 1];  
				for (int j = 0; j < currentTuple.length; j++)
					newTuple[j] = currentTuple[j];
				newTuple[currentTuple.length] = i;     
				return newTuple;     
			}
		}
			
		return null;   
	}
	
	public static boolean isOriginal(int[] point)
	{
		for (int[] originalPoint : originalPoints)
			if (areEqual(originalPoint, point))
				return true;

		return false;
	}
	
	public static boolean isExcluded(int[] point)
	{
		int[] origin = originalPoints[0];
		int distance = distanceSquared(point, origin);
		if (distance == 19)
			return true;
		if (distance == 17)
		{
			int prod = (point[0] - origin[0]) * (point[1] - origin[1]) * (point[2] - origin[2]);
			if (prod == 12 || prod == -12)
				return true;
		}

		return false;
	}

	// calculate the BDVC volume*12 of the current tuple
	public static int volume()
	{
		int ww = 12;   
		for (int[] ballPoint : ballPoints)   
		{
			int distance = distanceSquared(ballPoint, points[currentTuple[0]]);    
			int count = 1;   
			
               boolean belongsToVC = true;   
			for (int i = 1; i < currentTuple.length; i++)     
			{
				int newDistance = distanceSquared(ballPoint, points[currentTuple[i]]);  
				if (newDistance < distance)  
				{
					belongsToVC = false;
					break;
				}
                    
				else if (newDistance == distance)
					count++;
			}
			if (belongsToVC)   
				ww += 12 / count;   //  ww=ww + 12/count  increase the BDVC volume by the proper weight
		}
		
		return ww;   // return the accummulated total BDVC volume
			
	}
	
	
}

==> anc/BDVCNeighbors.java <==
import java.util.Arrays;
import java.util.Date;


public class BDVCNeighbors {
	
	
	//Tuples of nearest neighbors defining an acceptor BDVCs with volumes smaller than 384 / 12
	//The first element of a tuple is a central point which is always set to be (4,4,4)
	//The remaining elements of the tuple are true neighbors of the central point which define the corresponding BDVC
	//The last element of a tuple is an array which specifies the type of each point in the tuple as
	//   - not an acceptor (0) 
	//   - or possible acceptor (1)
	public static int[][][] basePoints = new int[][][] {
		//Tuples with scaled (* 12) BDVC volume = 380
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,5,7},{5,7,3},{7,3,3},{6,2,6},{6,6,6},{1,7,4},{4,1,1},{0,4,6},{6,4,0},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,5,7},{5,7,3},{7,5,5},{6,2,2},{6,2,6},{1,7,4},{0,4,6},{4,8,6},{1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,5,7},{5,7,5},{7,5,3},{6,2,2},{6,2,6},{1,7,4},{0,4,6},{4,8,2},{1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,5,7},{7,5,3},{6,2,2},{6,2,6},{6,6,6},{2,7,4},{5,8,3},{0,4,6},{1,1,0,0,0,1,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,5,7},{7,5,5},{6,2,2},{6,2,6},{6,6,2},{2,7,4},{5,8,5},{0,4,6},{1,1,0,0,0,1,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,7,5},{5,3,7},{7,3,3},{6,6,2},{6,6,6},{1,4,7},{4,1,1},{0,6,4},{6,0,4},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,7,5},{5,3,7},{7,5,5},{6,2,2},{6,6,2},{1,4,7},{0,6,4},{4,6,8},{1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,7,5},{5,5,7},{7,3,5},{6,2,2},{6,6,2},{1,4,7},{0,6,4},{4,2,8},{1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,7,5},{7,3,5},{6,2,2},{6,6,2},{6,6,6},{2,4,7},{5,3,8},{0,6,4},{1,1,0,0,0,1,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,7,5},{7,5,5},{6,2,2},{6,2,6},{6,6,2},{2,4,7},{5,5,8},{0,6,4},{1,1,0,0,0,1,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{5,3,7},{5,7,3},{7,3,3},{2,6,6},{6,6,6},{4,1,1},{6,0,4},{6,4,0},{1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,7,3},{5,3,7},{5,5,1},{7,3,3},{2,6,6},{6,6,6},{4,1,1},{2,4,0},{6,0,4},{1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,7,3},{5,3,7},{7,3,3},{2,6,6},{6,6,2},{6,6,6},{4,2,1},{3,5,0},{6,0,4},{1,0,0,1,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,7,5},{5,3,1},{5,3,7},{7,5,5},{2,6,2},{6,6,2},{1,4,7},{7,1,4},{4,0,2},{4,6,8},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{5,3,1},{5,3,7},{5,7,3},{7,5,5},{2,6,2},{2,6,6},{7,1,4},{4,0,2},{8,4,2},{1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{5,3,1},{5,3,7},{5,7,3},{2,6,2},{2,6,6},{6,6,6},{7,2,4},{8,5,3},{4,0,2},{1,0,1,0,0,1,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{5,3,1},{5,3,7},{5,7,5},{7,5,3},{2,6,2},{2,6,6},{7,1,4},{4,0,2},{8,4,6},{1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{5,3,1},{5,3,7},{5,7,5},{2,6,2},{2,6,6},{6,6,2},{7,2,4},{8,5,5},{4,0,2},{1,0,1,0,0,1,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{5,3,7},{5,7,3},{7,3,3},{2,6,2},{2,6,6},{6,6,6},{4,2,1},{5,5,0},{6,0,4},{1,0,0,0,1,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,3,7},{3,5,1},{5,1,5},{5,7,3},{7,3,3},{2,6,6},{6,6,6},{4,1,1},{2,0,4},{6,4,0},{1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,3,7},{3,5,1},{5,7,3},{7,3,3},{2,6,6},{6,2,6},{6,6,6},{4,1,2},{3,0,5},{6,4,0},{1,0,1,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,3,7},{3,7,3},{5,1,5},{5,5,1},{7,3,3},{2,6,6},{6,6,6},{4,1,1},{2,0,4},{2,4,0},{1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,3,7},{3,7,3},{5,1,5},{7,3,3},{2,6,6},{6,6,2},{6,6,6},{4,2,1},{3,5,0},{2,0,4},{1,0,0,1,1,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,3,7},{3,7,3},{5,5,1},{7,3,3},{2,6,6},{6,2,6},{6,6,6},{4,1,2},{3,0,5},{2,4,0},{1,0,1,0,1,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,3,7},{5,1,5},{5,5,1},{5,7,5},{7,3,3},{2,6,2},{2,6,6},{4,1,1},{7,4,7},{2,0,4},{8,6,4},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,3,7},{5,1,5},{5,7,3},{7,3,3},{2,6,2},{2,6,6},{6,6,6},{4,2,1},{5,5,0},{2,0,4},{1,0,0,1,1,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,5,1},{3,5,7},{5,1,3},{5,7,3},{7,5,5},{2,2,6},{6,2,6},{1,7,4},{7,4,1},{4,2,0},{4,8,6},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,5,1},{5,1,3},{5,3,7},{5,7,3},{7,5,5},{2,2,6},{2,6,6},{7,4,1},{4,2,0},{8,2,4},{1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,5,1},{5,1,3},{5,3,7},{5,7,3},{2,2,6},{2,6,6},{6,6,6},{7,4,2},{8,3,5},{4,2,0},{1,0,1,0,1,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,5,1},{5,1,3},{5,5,7},{5,7,3},{7,3,5},{2,2,6},{2,6,6},{7,4,1},{4,2,0},{8,6,4},{1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,5,1},{5,1,3},{5,5,7},{5,7,3},{2,2,6},{2,6,6},{6,2,6},{7,4,2},{8,5,5},{4,2,0},{1,0,1,0,1,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,5,1},{5,3,7},{5,7,3},{7,3,3},{2,2,6},{2,6,6},{6,6,6},{4,1,2},{5,0,5},{6,4,0},{1,0,0,1,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,7,3},{5,1,5},{5,5,1},{5,5,7},{7,3,3},{2,2,6},{2,6,6},{4,1,1},{7,7,4},{2,4,0},{8,4,6},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,7,3},{5,3,7},{5,5,1},{7,3,3},{2,2,6},{2,6,6},{6,6,6},{4,1,2},{5,0,5},{2,4,0},{1,0,0,1,1,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{5,1,3},{5,3,7},{5,7,3},{7,5,5},{2,2,6},{2,6,2},{2,6,6},{6,4,1},{3,3,0},{8,2,4},{1,1,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{5,1,3},{5,5,7},{5,7,3},{7,3,5},{2,2,6},{2,6,2},{2,6,6},{6,4,1},{3,3,0},{8,6,4},{1,1,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{5,3,1},{5,3,7},{5,7,3},{7,5,5},{2,2,6},{2,6,2},{2,6,6},{6,1,4},{3,0,3},{8,4,2},{1,1,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{5,3,1},{5,3,7},{5,7,5},{7,5,3},{2,2,6},{2,6,2},{2,6,6},{6,1,4},{3,0,3},{8,4,6},{1,1,0,0,0,0,0,0,0,0,0,0}},
		//Tuples with scaled (* 12) BDVC volume = 382
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,5,7},{5,7,3},{7,5,5},{6,2,6},{5,1,2},{1,7,4},{7,4,1},{0,4,6},{4,8,6},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,5,7},{5,7,3},{7,5,5},{6,2,6},{7,3,2},{1,7,4},{4,1,1},{0,4,6},{4,8,6},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,5,7},{5,7,3},{6,2,2},{6,2,6},{6,6,6},{8,4,4},{1,7,4},{0,4,6},{1,0,0,0,0,0,1,0,1,1,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,5,7},{5,7,5},{7,5,3},{6,2,2},{7,3,6},{1,7,4},{0,4,6},{4,2,8},{4,8,2},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,5,7},{5,7,5},{7,5,3},{6,2,6},{5,1,2},{1,7,4},{0,4,6},{4,8,2},{6,4,0},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,5,7},{5,7,5},{6,2,2},{6,2,6},{6,6,2},{8,4,4},{1,7,4},{0,4,6},{1,0,0,0,0,0,0,0,1,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,5,7},{7,3,3},{6,2,6},{6,6,2},{6,6,6},{2,7,4},{4,1,1},{0,4,6},{1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,5,7},{7,3,5},{6,2,2},{6,6,2},{6,6,6},{2,7,4},{0,4,6},{4,2,8},{1,1,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,5,7},{7,5,3},{6,2,6},{6,6,6},{2,7,4},{5,1,2},{5,8,3},{0,4,6},{6,4,0},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,5,7},{6,2,2},{6,2,6},{6,6,2},{6,6,6},{2,7,4},{8,4,4},{0,4,6},{1,1,0,0,0,0,0,0,0,0,1,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,7,5},{5,3,7},{7,5,5},{6,6,2},{5,2,1},{1,4,7},{7,1,4},{0,6,4},{4,6,8},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,7,5},{5,3,7},{7,5,5},{6,6,2},{7,2,3},{1,4,7},{4,1,1},{0,6,4},{4,6,8},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,7,5},{5,3,7},{6,2,2},{6,6,2},{6,6,6},{8,4,4},{1,4,7},{0,6,4},{1,0,0,0,0,0,1,0,1,1,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,7,5},{5,5,7},{7,3,5},{6,2,2},{7,6,3},{1,4,7},{0,6,4},{4,2,8},{4,8,2},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,7,5},{5,5,7},{7,3,5},{6,6,2},{5,2,1},{1,4,7},{0,6,4},{4,2,8},{6,0,4},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,7,5},{5,5,7},{6,2,2},{6,2,6},{6,6,2},{8,4,4},{1,4,7},{0,6,4},{1,0,0,0,0,0,0,1,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,7,5},{7,3,3},{6,2,6},{6,6,2},{6,6,6},{2,4,7},{4,1,1},{0,6,4},{1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,7,5},{7,3,5},{6,6,2},{6,6,6},{2,4,7},{5,2,1},{5,3,8},{0,6,4},{6,0,4},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,7,5},{7,5,3},{6,2,2},{6,2,6},{6,6,6},{2,4,7},{0,6,4},{4,8,2},{1,1,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{3,7,5},{6,2,2},{6,2,6},{6,6,2},{6,6,6},{2,4,7},{8,4,4},{0,6,4},{1,1,0,0,0,0,0,0,0,0,1,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{5,3,7},{5,7,3},{7,3,3},{6,6,6},{2,5,7},{1,7,4},{4,1,1},{6,0,4},{6,4,0},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{5,3,7},{5,7,3},{7,3,3},{6,6,6},{2,7,5},{1,4,7},{4,1,1},{6,0,4},{6,4,0},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
/*60*/	{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{5,3,7},{5,7,3},{2,6,6},{6,6,6},{7,2,4},{6,3,1},{8,5,3},{4,0,2},{1,0,1,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{5,3,7},{5,7,3},{2,6,6},{6,6,6},{7,4,2},{6,1,3},{8,3,5},{4,2,0},{1,0,0,1,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{5,3,7},{7,3,3},{2,6,6},{6,6,2},{6,6,6},{4,8,4},{4,1,1},{6,0,4},{1,0,0,0,0,0,1,1,0,1,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{5,3,7},{7,5,5},{6,2,2},{6,6,2},{2,7,4},{3,6,7},{5,8,5},{0,4,6},{1,1,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{5,3,7},{7,5,5},{6,2,2},{6,6,2},{4,7,6},{1,6,5},{3,8,3},{2,4,8},{1,0,0,0,1,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{5,7,3},{7,3,3},{2,6,6},{6,2,6},{6,6,6},{4,4,8},{4,1,1},{6,4,0},{1,0,0,0,0,0,1,1,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{5,7,3},{7,5,5},{6,2,2},{6,2,6},{2,4,7},{3,7,6},{5,5,8},{0,6,4},{1,1,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,1},{5,7,3},{7,5,5},{6,2,2},{6,2,6},{4,6,7},{1,5,6},{3,3,8},{2,8,4},{1,0,0,0,1,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,7},{5,3,1},{5,7,5},{2,6,2},{6,6,2},{7,2,4},{6,3,7},{8,5,5},{0,4,6},{4,0,2},{1,0,0,1,0,0,0,0,0,0,1,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,5,7},{5,3,1},{7,5,3},{6,2,6},{6,6,6},{2,7,4},{3,6,1},{5,8,3},{0,4,6},{4,0,2},{1,0,0,0,1,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,7,3},{5,3,1},{5,3,7},{2,6,6},{6,6,2},{6,6,6},{7,2,4},{2,4,0},{4,0,2},{1,0,1,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,7,3},{5,3,7},{5,5,1},{7,3,3},{2,6,6},{6,7,5},{4,1,1},{2,4,0},{6,0,4},{8,4,6},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,7,3},{5,3,7},{5,5,1},{7,3,3},{6,6,6},{2,5,7},{4,1,1},{0,6,4},{2,4,0},{6,0,4},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,7,3},{5,3,7},{7,3,3},{6,6,2},{6,6,6},{4,2,1},{2,5,7},{3,5,0},{0,6,4},{6,0,4},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,7,3},{5,5,1},{7,3,3},{2,6,6},{6,2,6},{6,6,6},{4,4,8},{4,1,1},{2,4,0},{1,0,0,0,0,0,0,1,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,7,3},{5,5,1},{7,5,5},{6,2,2},{6,2,6},{4,6,7},{1,5,6},{3,3,8},{2,4,0},{6,8,4},{1,1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,7,3},{7,3,3},{2,6,6},{6,2,6},{6,6,2},{6,6,6},{4,2,1},{4,4,8},{3,5,0},{1,0,0,1,0,0,1,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,7,5},{5,3,1},{5,3,7},{2,6,2},{6,6,2},{6,6,6},{7,2,4},{1,4,7},{4,0,2},{1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,7,5},{5,3,7},{7,3,3},{2,6,2},{6,6,2},{6,6,6},{4,2,1},{1,4,7},{6,0,4},{1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,7,5},{5,3,7},{7,5,5},{2,6,2},{6,2,2},{6,6,2},{4,4,0},{1,4,7},{4,6,8},{1,0,0,0,0,0,1,1,0,1,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,7,5},{5,5,7},{7,3,5},{2,6,2},{6,2,2},{6,6,2},{4,4,0},{1,4,7},{4,2,8},{1,0,0,0,0,0,1,0,0,1,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,7,5},{7,3,5},{2,6,2},{6,2,2},{6,6,2},{6,6,6},{2,4,7},{4,4,0},{5,3,8},{1,0,0,0,1,1,0,0,0,0,1,0}},
		{{4,4,4},{1,3,3},{3,1,5},{3,7,5},{7,5,5},{2,6,2},{6,2,2},{6,2,6},{6,6,2},{2,4,7},{4,4,0},{5,5,8},{1,0,0,0,1,1,0,0,0,0,1,0}},
		{{4,4,4},{1,3,3},{3,1,5},{5,3,1},{5,3,7},{5,7,3},{7,5,5},{2,6,2},{1,5,6},{4,7,7},{7,1,4},{4,0,2},{8,4,2},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{5,3,1},{5,3,7},{5,7,3},{7,5,5},{2,6,2},{3,7,6},{1,4,7},{7,1,4},{4,0,2},{8,4,2},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{5,3,1},{5,3,7},{5,7,5},{7,5,3},{2,6,2},{1,5,6},{7,1,4},{4,0,2},{4,6,8},{8,4,6},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{5,3,1},{5,3,7},{5,7,5},{7,5,3},{2,6,6},{3,7,2},{7,1,4},{2,4,0},{4,0,2},{8,4,6},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{5,3,1},{5,3,7},{5,7,5},{2,6,2},{6,6,2},{7,2,4},{1,5,6},{8,5,5},{4,0,2},{4,6,8},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{5,3,1},{5,3,7},{7,5,3},{2,6,2},{2,6,6},{6,6,6},{4,8,4},{7,1,4},{4,0,2},{1,0,0,0,0,0,0,0,1,1,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{5,3,1},{5,3,7},{7,5,5},{2,6,2},{2,6,6},{6,6,2},{4,8,4},{7,1,4},{4,0,2},{1,0,0,0,0,0,0,1,1,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{5,3,1},{5,3,7},{2,6,2},{2,6,6},{6,6,2},{6,6,6},{7,2,4},{4,8,4},{4,0,2},{1,0,1,0,0,0,0,0,0,0,1,0}},
		{{4,4,4},{1,3,3},{3,1,5},{5,3,7},{5,5,1},{7,3,3},{2,6,2},{2,6,6},{6,6,6},{4,8,4},{4,1,1},{6,0,4},{1,0,0,0,0,0,1,0,0,1,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{5,3,7},{5,7,3},{7,5,5},{2,6,2},{2,6,6},{4,2,1},{7,3,2},{5,5,0},{6,0,4},{1,0,0,0,0,0,0,0,0,0,1,0}},
		{{4,4,4},{1,3,3},{3,1,5},{5,3,7},{5,7,3},{7,5,5},{2,6,2},{2,6,6},{6,4,1},{5,1,2},{3,3,0},{8,2,4},{1,0,1,0,0,0,0,0,0,0,1,0}},
		{{4,4,4},{1,3,3},{3,1,5},{5,3,7},{5,7,5},{7,3,3},{2,6,2},{2,6,6},{6,6,2},{4,2,1},{6,0,4},{8,4,6},{1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{5,3,7},{7,3,3},{2,6,2},{2,6,6},{6,6,2},{6,6,6},{4,2,1},{4,8,4},{6,0,4},{1,0,0,0,0,0,0,0,0,0,1,0}},
		{{4,4,4},{1,3,3},{3,1,5},{5,5,7},{5,7,3},{7,3,5},{2,6,2},{2,6,6},{6,4,1},{5,1,2},{3,3,0},{4,2,8},{8,6,4},{1,0,1,0,0,0,0,0,0,0,1,0,0}},
		{{4,4,4},{1,3,3},{3,1,5},{5,7,3},{7,3,3},{2,6,2},{2,6,6},{6,2,6},{6,6,6},{4,2,1},{4,4,8},{5,5,0},{1,0,0,1,0,0,0,1,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,3,7},{3,5,1},{5,1,3},{5,7,3},{2,6,6},{6,2,6},{6,6,6},{7,4,2},{2,0,4},{4,2,0},{1,0,0,1,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,3,7},{3,5,1},{5,1,5},{5,7,3},{7,3,3},{2,6,6},{6,5,7},{4,1,1},{2,0,4},{6,4,0},{8,6,4},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,3,7},{3,5,1},{5,1,5},{5,7,3},{7,3,3},{6,6,6},{2,7,5},{4,1,1},{0,4,6},{2,0,4},{6,4,0},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,3,7},{3,5,1},{5,1,5},{7,3,3},{2,6,6},{6,6,2},{6,6,6},{4,8,4},{4,1,1},{2,0,4},{1,0,0,0,0,0,0,1,0,1,0,0}},
		{{4,4,4},{1,3,3},{3,3,7},{3,5,1},{5,1,5},{7,5,5},{6,2,2},{6,6,2},{4,7,6},{1,6,5},{3,8,3},{2,0,4},{6,4,8},{1,1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,3,7},{3,5,1},{5,7,3},{7,3,3},{6,2,6},{6,6,6},{4,1,2},{2,7,5},{3,0,5},{0,4,6},{6,4,0},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,3,7},{3,5,1},{7,3,3},{2,6,6},{6,2,6},{6,6,2},{6,6,6},{4,1,2},{4,8,4},{3,0,5},{1,0,1,0,0,0,0,1,0,0,1,0}},
		{{4,4,4},{1,3,3},{3,3,7},{3,7,3},{5,1,5},{5,5,1},{7,3,3},{2,6,6},{6,5,7},{4,1,1},{7,7,4},{2,0,4},{2,4,0},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,3,7},{3,7,3},{5,1,5},{5,5,1},{7,3,3},{2,6,6},{6,7,5},{4,1,1},{7,4,7},{2,0,4},{2,4,0},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,3,7},{3,7,5},{5,1,5},{7,3,3},{2,6,2},{6,6,2},{6,6,6},{4,2,1},{0,4,6},{2,0,4},{1,0,0,0,1,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,3,7},{5,1,5},{5,5,1},{7,3,3},{2,6,2},{2,6,6},{6,6,6},{4,8,4},{4,1,1},{2,0,4},{1,0,0,0,0,0,1,0,1,1,0,0}},
		{{4,4,4},{1,3,3},{3,3,7},{5,1,5},{5,7,3},{7,3,3},{2,6,2},{2,6,6},{4,2,1},{6,5,7},{5,5,0},{2,0,4},{8,6,4},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,3,7},{5,1,5},{5,7,3},{7,5,5},{2,6,2},{2,6,6},{4,2,1},{7,3,2},{5,5,0},{2,0,4},{6,4,8},{1,0,0,0,0,1,0,0,0,0,1,0,0}},
		{{4,4,4},{1,3,3},{3,3,7},{5,1,5},{5,7,5},{7,3,3},{2,6,2},{2,6,6},{6,6,2},{4,2,1},{7,4,7},{2,0,4},{1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,3,7},{5,1,5},{7,3,3},{2,6,2},{2,6,6},{6,6,2},{6,6,6},{4,2,1},{4,8,4},{2,0,4},{1,0,0,1,0,0,0,0,0,0,1,0}},
		{{4,4,4},{1,3,3},{3,3,7},{5,5,1},{7,3,3},{2,6,2},{2,6,6},{6,2,6},{6,6,6},{4,1,2},{4,8,4},{3,0,5},{1,0,1,0,0,1,0,0,0,0,1,0}},
		{{4,4,4},{1,3,3},{3,5,1},{3,5,7},{5,1,3},{5,7,3},{2,2,6},{6,2,6},{6,6,6},{7,4,2},{1,7,4},{4,2,0},{1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,5,1},{3,5,7},{5,7,3},{7,3,3},{2,2,6},{6,2,6},{6,6,6},{4,1,2},{1,7,4},{6,4,0},{1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,5,1},{3,5,7},{5,7,3},{7,5,5},{2,2,6},{6,2,2},{6,2,6},{4,0,4},{1,7,4},{4,8,6},{1,0,0,0,0,0,1,1,0,1,0,0}},
		{{4,4,4},{1,3,3},{3,5,1},{3,5,7},{5,7,5},{7,5,3},{2,2,6},{6,2,2},{6,2,6},{4,0,4},{1,7,4},{4,8,2},{1,0,0,0,0,0,1,0,0,1,0,0}},
		{{4,4,4},{1,3,3},{3,5,1},{3,5,7},{7,5,3},{2,2,6},{6,2,2},{6,2,6},{6,6,6},{2,7,4},{4,0,4},{5,8,3},{1,0,0,0,1,1,0,0,0,0,1,0}},
		{{4,4,4},{1,3,3},{3,5,1},{3,5,7},{7,5,5},{2,2,6},{6,2,2},{6,2,6},{6,6,2},{2,7,4},{4,0,4},{5,8,5},{1,0,0,0,1,1,0,0,0,0,1,0}},
		{{4,4,4},{1,3,3},{3,5,1},{3,7,5},{5,1,3},{5,5,7},{2,2,6},{6,2,6},{7,4,2},{6,7,3},{8,5,5},{0,6,4},{4,2,0},{1,0,0,1,0,0,0,0,0,0,1,0,0}},
		{{4,4,4},{1,3,3},{3,5,1},{3,7,5},{5,1,3},{7,3,5},{6,6,2},{6,6,6},{2,4,7},{3,1,6},{5,3,8},{0,6,4},{4,2,0},{1,0,0,0,1,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,5,1},{5,1,3},{5,3,7},{5,7,3},{7,5,5},{2,2,6},{1,6,5},{4,7,7},{7,4,1},{4,2,0},{8,2,4},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,5,1},{5,1,3},{5,3,7},{5,7,3},{7,5,5},{2,2,6},{3,6,7},{1,7,4},{7,4,1},{4,2,0},{8,2,4},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,5,1},{5,1,3},{5,5,7},{5,7,3},{7,3,5},{2,2,6},{1,6,5},{7,4,1},{4,2,0},{4,8,6},{8,6,4},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,5,1},{5,1,3},{5,5,7},{5,7,3},{7,3,5},{2,6,6},{3,2,7},{7,4,1},{2,0,4},{4,2,0},{8,6,4},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,5,1},{5,1,3},{5,5,7},{5,7,3},{2,2,6},{6,2,6},{7,4,2},{1,6,5},{8,5,5},{4,2,0},{4,8,6},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,5,1},{5,1,3},{5,7,3},{7,3,5},{2,2,6},{2,6,6},{6,6,6},{4,4,8},{7,4,1},{4,2,0},{1,0,0,0,0,0,0,0,1,1,0,0}},
		{{4,4,4},{1,3,3},{3,5,1},{5,1,3},{5,7,3},{7,5,5},{2,2,6},{2,6,6},{6,2,6},{4,4,8},{7,4,1},{4,2,0},{1,0,0,0,0,0,0,1,1,0,0,0}},
		{{4,4,4},{1,3,3},{3,5,1},{5,1,3},{5,7,3},{2,2,6},{2,6,6},{6,2,6},{6,6,6},{7,4,2},{4,4,8},{4,2,0},{1,0,1,0,0,0,0,0,0,0,1,0}},
		{{4,4,4},{1,3,3},{3,5,1},{5,1,5},{5,7,3},{7,3,3},{2,2,6},{2,6,6},{6,6,6},{4,4,8},{4,1,1},{6,4,0},{1,0,0,0,0,0,1,0,0,1,0,0}},
		{{4,4,4},{1,3,3},{3,5,1},{5,3,7},{5,7,3},{7,5,5},{2,2,6},{2,6,6},{4,1,2},{7,2,3},{5,0,5},{6,4,0},{1,0,0,0,0,1,0,0,0,0,1,0}},
		{{4,4,4},{1,3,3},{3,5,1},{5,3,7},{5,7,3},{7,5,5},{2,2,6},{2,6,6},{6,1,4},{5,2,1},{3,0,3},{8,4,2},{1,0,1,0,0,0,0,0,0,0,1,0}},
		{{4,4,4},{1,3,3},{3,5,1},{5,3,7},{5,7,5},{7,5,3},{2,2,6},{2,6,6},{6,1,4},{5,2,1},{3,0,3},{4,8,2},{8,4,6},{1,0,1,0,0,0,0,0,0,0,1,0,0}},
		{{4,4,4},{1,3,3},{3,5,1},{5,3,7},{7,3,3},{2,2,6},{2,6,6},{6,6,2},{6,6,6},{4,1,2},{4,8,4},{5,0,5},{1,0,0,1,0,0,0,1,0,0,1,0}},
		{{4,4,4},{1,3,3},{3,5,1},{5,5,7},{5,7,3},{7,3,3},{2,2,6},{2,6,6},{6,2,6},{4,1,2},{6,4,0},{8,6,4},{1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,5,1},{5,7,3},{7,3,3},{2,2,6},{2,6,6},{6,2,6},{6,6,6},{4,1,2},{4,4,8},{6,4,0},{1,0,0,0,0,0,0,0,0,0,1,0}},
		{{4,4,4},{1,3,3},{3,5,7},{3,7,3},{5,5,1},{7,3,3},{2,2,6},{6,2,6},{6,6,6},{4,1,2},{0,6,4},{2,4,0},{1,0,0,0,1,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,7,3},{5,1,5},{5,5,1},{7,3,3},{2,2,6},{2,6,6},{6,6,6},{4,4,8},{4,1,1},{2,4,0},{1,0,0,0,0,0,1,0,1,1,0,0}},
		{{4,4,4},{1,3,3},{3,7,3},{5,1,5},{7,3,3},{2,2,6},{2,6,6},{6,6,2},{6,6,6},{4,2,1},{4,4,8},{3,5,0},{1,0,1,0,0,1,0,0,0,0,1,0}},
		{{4,4,4},{1,3,3},{3,7,3},{5,3,7},{5,5,1},{7,3,3},{2,2,6},{2,6,6},{4,1,2},{6,7,5},{5,0,5},{2,4,0},{8,4,6},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,7,3},{5,3,7},{5,5,1},{7,5,5},{2,2,6},{2,6,6},{4,1,2},{7,2,3},{5,0,5},{2,4,0},{6,8,4},{1,0,0,0,0,1,0,0,0,0,1,0,0}},
		{{4,4,4},{1,3,3},{3,7,3},{5,5,1},{5,5,7},{7,3,3},{2,2,6},{2,6,6},{6,2,6},{4,1,2},{7,7,4},{2,4,0},{1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,7,3},{5,5,1},{7,3,3},{2,2,6},{2,6,6},{6,2,6},{6,6,6},{4,1,2},{4,4,8},{2,4,0},{1,0,0,1,0,0,0,0,0,0,1,0}},
		{{4,4,4},{1,3,3},{5,1,3},{5,5,1},{5,5,7},{7,3,5},{2,2,6},{2,6,2},{2,6,6},{6,7,4},{4,2,0},{8,4,2},{1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{5,1,3},{5,5,7},{5,7,3},{7,3,5},{2,6,2},{2,6,6},{6,4,1},{3,2,7},{3,3,0},{2,0,4},{8,6,4},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{5,1,3},{5,7,3},{7,3,5},{2,2,6},{2,6,2},{2,6,6},{6,6,6},{6,4,1},{4,4,8},{3,3,0},{1,1,0,0,0,0,0,0,1,0,1,0}},
		{{4,4,4},{1,3,3},{5,1,3},{5,7,3},{7,5,5},{2,2,6},{2,6,2},{2,6,6},{6,2,6},{6,4,1},{4,4,8},{3,3,0},{1,1,0,0,0,0,0,0,1,0,0,0}},
		{{4,4,4},{1,3,3},{5,1,5},{5,3,1},{5,7,5},{7,5,3},{2,2,6},{2,6,2},{2,6,6},{6,4,7},{4,0,2},{8,2,4},{1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{5,1,5},{5,5,1},{5,5,7},{7,3,3},{2,2,6},{2,6,2},{2,6,6},{6,7,4},{4,1,1},{8,4,6},{1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{5,1,5},{5,5,1},{5,7,5},{7,3,3},{2,2,6},{2,6,2},{2,6,6},{6,4,7},{4,1,1},{8,6,4},{1,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{5,1,5},{5,7,3},{7,3,3},{2,2,6},{2,6,2},{2,6,6},{6,6,6},{4,2,1},{4,4,8},{5,5,0},{1,0,0,1,0,1,0,0,0,0,1,0}},
		{{4,4,4},{1,3,3},{5,3,1},{5,3,7},{5,7,5},{7,5,3},{2,2,6},{2,6,6},{6,1,4},{3,7,2},{3,0,3},{2,4,0},{8,4,6},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{5,3,1},{5,3,7},{7,5,3},{2,2,6},{2,6,2},{2,6,6},{6,6,6},{6,1,4},{4,8,4},{3,0,3},{1,1,0,0,0,0,0,0,1,0,1,0}},
		{{4,4,4},{1,3,3},{5,3,1},{5,3,7},{7,5,5},{2,2,6},{2,6,2},{2,6,6},{6,6,2},{6,1,4},{4,8,4},{3,0,3},{1,1,0,0,0,0,0,0,1,0,0,0}},
		{{4,4,4},{1,3,3},{5,3,7},{5,5,1},{7,3,3},{2,2,6},{2,6,2},{2,6,6},{6,6,6},{4,1,2},{4,8,4},{5,0,5},{1,0,1,0,0,0,1,0,0,0,1,0}},
		//Tuples with scaled (* 12) BDVC volume = 380
		{{4,4,4},{1,3,3},{3,3,7},{3,7,5},{7,3,3},{2,6,2},{6,2,6},{6,6,2},{6,6,6},{4,1,2},{4,4,0},{3,0,5},{0,4,6},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,3,7},{5,1,3},{5,7,3},{2,6,2},{2,6,6},{6,2,6},{6,6,6},{6,4,1},{8,4,4},{3,3,0},{2,0,4},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,3,7},{7,3,3},{2,6,2},{2,6,6},{6,2,6},{6,6,2},{6,6,6},{4,1,2},{4,4,0},{4,8,4},{3,0,5},{1,0,1,0,0,0,0,0,0,0,0,1,0}},
		{{4,4,4},{1,3,3},{3,5,7},{3,7,3},{7,3,3},{2,2,6},{6,2,6},{6,6,2},{6,6,6},{4,2,1},{4,0,4},{3,5,0},{0,6,4},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,7,3},{5,3,1},{5,3,7},{2,2,6},{2,6,6},{6,6,2},{6,6,6},{6,1,4},{8,4,4},{3,0,3},{2,4,0},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{3,7,3},{7,3,3},{2,2,6},{2,6,6},{6,2,6},{6,6,2},{6,6,6},{4,2,1},{4,0,4},{4,4,8},{3,5,0},{1,0,1,0,0,0,0,0,0,0,0,1,0}},
		{{4,4,4},{1,3,3},{5,1,3},{5,5,1},{5,5,7},{2,2,6},{2,6,2},{2,6,6},{6,2,6},{7,6,4},{4,8,4},{8,3,3},{4,2,0},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{5,1,3},{5,7,3},{2,2,6},{2,6,2},{2,6,6},{6,2,6},{6,6,6},{6,4,1},{4,4,8},{8,4,4},{3,3,0},{1,1,0,0,0,0,0,1,1,0,1,0,0}},
		{{4,4,4},{1,3,3},{5,1,5},{5,3,1},{5,7,5},{2,2,6},{2,6,2},{2,6,6},{6,6,2},{7,4,6},{4,4,8},{8,3,3},{4,0,2},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{5,3,1},{5,3,7},{2,2,6},{2,6,2},{2,6,6},{6,6,2},{6,6,6},{6,1,4},{4,8,4},{8,4,4},{3,0,3},{1,1,0,0,0,0,0,1,1,0,1,0,0}},
		{{4,4,4},{1,3,3},{5,3,7},{5,7,5},{7,3,3},{2,2,6},{2,6,2},{2,6,6},{6,6,2},{4,1,2},{4,4,0},{5,0,5},{8,4,6},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{5,3,7},{7,3,3},{2,2,6},{2,6,2},{2,6,6},{6,6,2},{6,6,6},{4,1,2},{4,4,0},{4,8,4},{5,0,5},{1,0,1,0,0,0,0,0,0,0,0,1,0}},
		{{4,4,4},{1,3,3},{5,5,7},{5,7,3},{7,3,3},{2,2,6},{2,6,2},{2,6,6},{6,2,6},{4,2,1},{4,0,4},{5,5,0},{8,6,4},{1,0,0,0,0,0,0,0,0,0,0,0,0}},
		{{4,4,4},{1,3,3},{5,7,3},{7,3,3},{2,2,6},{2,6,2},{2,6,6},{6,2,6},{6,6,6},{4,2,1},{4,0,4},{4,4,8},{5,5,0},{1,0,1,0,0,0,0,0,0,0,0,1,0}}
	};		
	
	public static int[][] basePointsType = new int[basePoints.length][];	
	public static int minDistanceSquared = 11;	
	public static int maxDistanceSquared = 21;	
	public static double volumeThreshold = 384;	
	public static int[][] originalPoints = null;	
	public static int[] originalPointsTypes = null;	
	public static int[] shift = new int[3];	
	public static int[][] ballPoints = new int[56][];	
	public static int[][] points = null;	
	public static int totalPoints = 0;	
	public static int[][] distances = null;	
	public static int firstIndex = 0;	
	public static int[] currentTuple = null;	
	public static int bdvcVolume = 0;	
	public static int neighborsCount = 0;	
	public static double excess = 0;
	
	public static void main(String[] args) {

		//Iterate all possible tuples of nearest neighbors of an acceptor BDVC 
		for (int k = 0; k < basePoints.length; k++)
		{
			
			System.out.print((new Date()).toString() + "\tcentral BDVC\t" + Arrays.toString(basePoints[k][0]));
			for (int i = 1; i < basePoints[k].length; i++)
				System.out.print("; " + Arrays.toString(basePoints[k][i]));
			
			
			double totalExcess = 0;			
			basePointsType[k] = new int[basePoints[k].length - 1];			
			basePointsType[k][0] = 1;			
			for (int i = 1; i < basePoints[k].length - 1; i++)
			{
				
				shift = sub(new int[] {4,4,4}, basePoints[k][i]);
				
				originalPoints = new int[basePoints[k].length - 1][];
				originalPointsTypes = new int[basePoints[k].length - 1];
				
				for (int j = 0; j < basePoints[k].length - 1; j++)
				{
					originalPoints[j] = sum(shift, basePoints[k][(i + j) % (basePoints[k].length - 1)]);
					originalPointsTypes[j] = basePoints[k][basePoints[k].length - 1][(i + j) % (basePoints[k].length - 1)];
				}
				
				//Use CalculateVCs() to calculate the minimal conditional BDVC (conditioned by originalPoints)				
				double[] CalculateVCsResult = CalculateVCs();
				
				totalExcess  += CalculateVCsResult[0];
				
				//The conditional BDVC volume is returned as CalculateVCsResult[1]
				//and we use it to classify basePoints[k][i] as a potential acceptor or not
				
				basePointsType[k][i] = 0;
				
				if (CalculateVCsResult[0] <= 0 && CalculateVCsResult[1] < volumeThreshold)
					basePointsType[k][i] = 1;
			}
			//After all true neighbors in the tuple are enumerated we print their calculated types
			System.out.print("; verified types " + Arrays.toString(basePointsType[k]));
			//and the total excess they donate to the central point (4,4,4)
			System.out.println("; total excess = " + totalExcess);
		}
		
		System.out.println((new Date()).toString());
	}		

	// Calculation of the minimal conditional BDVC conditioned by the originalPoints
	public static double[] CalculateVCs() {
		
		double[] bdvcExcessAndVolumeMin = new double[] {0,0};	
		
		

		//Initialize ballPoints
		int m = 0;
		for (int d = 1; d <= 5; d++)
			for (int i = 0; i < maxDistanceSquared ; i++)
				for (int j = 0; j < maxDistanceSquared; j++)
					for (int k = 0; k < maxDistanceSquared; k++)
						if (distanceSquared(new int[] {i, j, k}, originalPoints[0]) == d)
							ballPoints[m++] = new int[] {i, j, k};

		//Count points
		totalPoints = originalPoints.length;
		for (int d = minDistanceSquared; d < maxDistanceSquared; d++)
			for (int i = 0; i < maxDistanceSquared ; i++)
				for (int j = 0; j < maxDistanceSquared; j++)
					for (int k = 0; k < maxDistanceSquared; k++)
						if (!isOriginal(new int[] {i, j ,k})  && !isExcluded(new int[] {i, j ,k})
						&& distanceSquared(new int[] {i, j, k}, originalPoints[0]) == d
						&& distanceSquaredFromOriginal(new int[] {i, j ,k}) >= minDistanceSquared)
							totalPoints++;
		
		
		points = new int[totalPoints][];
		distances = new int[totalPoints][totalPoints];

		//Initialize currentTuple and first points from originalPoints
		currentTuple = new int[originalPoints.length];
		int n = 0;
		for (int[] point : originalPoints)
		{
			points[n] = point;
			currentTuple[n] = n;
			n++;
		}
		firstIndex = n;
		
		//Initialize remaining points
		for (int d = minDistanceSquared; d < maxDistanceSquared; d++)
			for (int i = 0; i < maxDistanceSquared ; i++)
				for (int j = 0; j < maxDistanceSquared; j++)
					for (int k = 0; k < maxDistanceSquared; k++)
						if (!isOriginal(new int[] {i, j ,k}) && !isExcluded(new int[] {i, j ,k})
						&& distanceSquared(new int[] {i, j, k}, originalPoints[0]) == d
						&& distanceSquaredFromOriginal(new int[] {i, j ,k}) >= minDistanceSquared)
							points[n++] = new int[] {i, j ,k};

		
		for (int i = 0; i < totalPoints ; i++)
			for (int j = 0; j < totalPoints; j++)
				distances[i][j] = distanceSquared(points[i], points[j]);

		//To start the enumeration we assume that actualMinExcess takes its maximal value
		//and we lower it during the enumeration as we encounter the corresponding currentTuple
		double actualMinExcess = 12 * 57;
		//We start looking for the true neighbor candidates from the first point (point[startPointIndex])
		//not belonging to the originalPoints (which are stored as the first elements of points[] array)
		int startPointIndex = currentTuple[currentTuple.length - 1] + 1;
		//The enumeration loop traverses the tree of all possible admissible tuples of true neighbors
		while (true)
		{
			int[] newTuple = nextTuple(startPointIndex);
			if (newTuple == null)
			{
				double[] bdvcExcessAndVolume = bdvcExcess();
				excess = bdvcExcessAndVolume[0];
				if (excess < actualMinExcess)
				{
					
					actualMinExcess = excess;
					bdvcExcessAndVolumeMin[0] = bdvcExcessAndVolume[0];
					bdvcExcessAndVolumeMin[1] = bdvcExcessAndVolume[1];
				}
			
				int availableTupleIndex = currentTuple.length - 1;
				while(availableTupleIndex >= firstIndex && currentTuple[availableTupleIndex] == points.length - 1)
					availableTupleIndex--;
				if (availableTupleIndex == firstIndex - 1)
					break;
				int[] shorterTuple = new int[availableTupleIndex];
				for (int i = 0; i < availableTupleIndex; i++)
					shorterTuple[i] = currentTuple[i];
				startPointIndex = currentTuple[availableTupleIndex] + 1;
				currentTuple = shorterTuple;
			}
			else
			{
				currentTuple = newTuple;
				startPointIndex = currentTuple[currentTuple.length - 1] + 1;
			}
			
		}
			
		
		return bdvcExcessAndVolumeMin;
	}
		
	public static int distanceSquared(int[] A, int[] B)
	{
		return (A[0] - B[0]) * (A[0] - B[0]) + (A[1] - B[1]) * (A[1] - B[1]) + (A[2] - B[2]) * (A[2] - B[2]);
	}
	
	public static int distanceSquaredFromOriginal(int[] point)
	{
		int distance = maxDistanceSquared;
		for (int i = 0; i < originalPoints.length; i++)
			if (distanceSquared(originalPoints[i], point) < distance)
				distance = distanceSquared(originalPoints[i], point);
		
		return distance;
	}
		
	public static String printTuple(int[] tuple, int[][]points)
	{
		String str = "" + (new Date()).toString() + " ";
		for (int t = 0; t < tuple.length; t++)
			str += Arrays.toString(sub(points[tuple[t]], shift)) + "; ";
		
		return str + " v = " + bdvcVolume + " c = " + neighborsCount;
	}
	
	public static boolean areEqual(int[] A, int[] B)
	{
		return A[0] == B[0] && A[1] == B[1] && A[2] == B[2];
	}
	
	public static int[] sum(int[] A, int[] B)
	{
		return new int[]{A[0] + B[0], A[1] + B[1], A[2] + B[2]};
	}
	
	public static int[] sub(int[] A, int[] B)
	{
		return new int[]{A[0] - B[0], A[1] - B[1], A[2] - B[2]};
	}
	
	public static int[] nextTuple(int startIndex)
	{
	
		for (int i = startIndex; i < points.length; i++)
		{
			boolean isAdmissible = true;
			for (int j = 0; j < currentTuple.length; j++)
			{
				if (distances[currentTuple[j]][i] < minDistanceSquared)
				{
					isAdmissible = false;
					break;
				}
			}
			if (isAdmissible)
			{
				int[] newTuple = new int[currentTuple.length + 1];
				for (int j = 0; j < currentTuple.length; j++)
					newTuple[j] = currentTuple[j];
				newTuple[currentTuple.length] = i;
				return newTuple;
			}
		}
			
		return null;
	}
	
	public static boolean isOriginal(int[] point)
	{
		for (int[] originalPoint : originalPoints)
			if (areEqual(originalPoint, point))
				return true;

		return false;
	}
	
	public static boolean isExcluded(int[] point)
	{
		int[] origin = originalPoints[0];
		int distance = distanceSquared(point, origin);
		if (distance == 19)
			return true;
		if (distance == 17)
		{
			int prod = (point[0] - origin[0]) * (point[1] - origin[1]) * (point[2] - origin[2]);
			if (prod == 12 || prod == -12)
				return true;
		}

		return false;
	}

	//Calculate for a given currentTuple the corresponding BDVC volume and excess donation,
	//and return them as an array: {excess, volume}
	public static double[] bdvcExcess()
	{
		
		int totalScaledVolume = 12;
		
		int[] neighbors = new int[currentTuple.length]; 
		for (int[] ballPoint : ballPoints)
		{
			int distance = distanceSquared(ballPoint, points[currentTuple[0]]);
			int equidistantNeighborsCount = 1;
			boolean belongsToVC = true;
			for (int i = 1; i < currentTuple.length; i++)
			{
				int newDistance = distanceSquared(ballPoint, points[currentTuple[i]]);
				if (newDistance < distance)
				{
					belongsToVC = false;
					//The point points[currentTuple[i]] could be a true neighbor,
					//but requires an additional evaluation
					neighbors[i] = 2;
					break;
				}
				else if (newDistance == distance)
				{
					equidistantNeighborsCount++;
					//The point points[currentTuple[i]] is true neighbor
					neighbors[i] = 1;
				}
			}
			if (belongsToVC)
				totalScaledVolume += 12 / equidistantNeighborsCount;
		}
		
		
		bdvcVolume = totalScaledVolume;
		//If the conditional BDVC is not a donor
		if (totalScaledVolume <= volumeThreshold)
			
			return new double[] {0, totalScaledVolume};

		//Otherwise enumerate through all points in currentTuple
		//and make a final judgment if the point is a true neighbor of points[currentTuple[0]] = {4,4,4}
		for (int i = 1; i < currentTuple.length; i++)
		{
			
			if (neighbors[i] == 2)
			{
				
				neighbors[i] = 0;
				
				for (int[] ballPoint : ballPoints)
				{
					
					int distance = distanceSquared(ballPoint, points[currentTuple[i]]);
					
					boolean isClosestToBallPoint = true;
					
					for (int j = 0; j < currentTuple.length; j++)
					{
						
						if (j != i &&  distance > distanceSquared(ballPoint, points[currentTuple[j]]))
						{
							
							isClosestToBallPoint = false;
							break;
						}
						else if (j != i && j != 0 
								&& distance == distanceSquared(ballPoint, points[currentTuple[j]])
								&& distance < distanceSquared(ballPoint, points[currentTuple[0]]))
						{
							
							isClosestToBallPoint = false;
							break;
						}
					}
					
					if (isClosestToBallPoint)
					{
						neighbors[i] = 1;
						break;
					}
				}
			}
		}
		
		
		
		neighborsCount = 0;
		
		for (int i = 0; i < neighbors.length; i++)
			if (i < originalPointsTypes.length)
				
				neighborsCount += neighbors[i] * originalPointsTypes[i];
			else
				
				neighborsCount += neighbors[i];

		
		return new double[] {(double)(totalScaledVolume - volumeThreshold) / neighborsCount, (double)totalScaledVolume};
	}
	
}



==> anc/VerifyFamily.java <==
import java.util.ArrayList;
import java.util.Arrays;
import java.util.Date;
import java.util.Map; 
import java.util.HashMap;
import java.util.Iterator;

public class VerifyFamily {

	//Verifies the validity of each LRFF in a given list of LRFFs.
	//Prints the list of all expected optimal subsets and their implementations.
	//Prints the list of all exceptional (better than expected optimal) implementations if any.
	public static void main(String[] args) 
	{
		//The list of LRFFs is an array with LRFF elements
		//Each LRFF element is also an array with two elements.
		//The first element is an array containing 3 parameters:
		//minAdmissibleDistanceSquared, forceDenominator, and optimalTotalForce.
		//The second element is a LRFF itself represented as an array of integers.
		//The actual LRFF value is a given element divided by the forceDenominator.
		int[][][] forceFamilies =
		{
				{{ 3,  6,  6}, {6,1,1}}, 							
				{{ 4,  8,  8}, {8,4,2,1}},
				{{ 5,  3,  3}, {3,2,1,0,0}},
				{{ 6, 24, 24}, {24,16,8,3,4,1}},
				{{ 8, 24, 24}, {24,12,6,6,4,3,3,0}},
				{{ 9, 12, 12}, {12,8,6,3,2,2,1,0,0}},
				{{10,  6,  6}, {6,5,3,3,2,1,1,0,0,0}},
				{{12,  8,  8}, {8,8,6,4,4,2,1,0,0,0,0,0}}
		};
		
		//Iterate over LRFFs
		for (int[][] forceFamilyData : forceFamilies)
		{
			//Assign parameters.
			int minAdmissibleDistanceSquared = forceFamilyData[0][0];
			int forceDenominator = forceFamilyData[0][1];
			int optimalTotalForce = forceFamilyData[0][2];
			int[] forceFamily = forceFamilyData[1];
	
			//Print force family
			String strForceFamily = "\r\n\r\nd = " + minAdmissibleDistanceSquared + ", f = {";
			for (int i = 0; i < forceFamily.length; i++)
				strForceFamily += "" + forceFamily[i] + ",";
			System.out.println(strForceFamily + "}");
			
			
			//The code performs an exhaustive enumeration of admissible tuples of points.
			//A point is an integer array (ArrayList) given by three Cartesian coordinates.
			//All points are collected into an array called points 
			//such that each point is uniquely identified by its index inside this array.
			//A tuple is an array of corresponding points (identified by their integer indexes) sorted in an increasing order.
			
			//Calculate all one-tuples.
			int maxDistanceSquared = minAdmissibleDistanceSquared;
			int maxCoordinate = (int)Math.sqrt(forceFamily.length);
			if (maxCoordinate * maxCoordinate < maxDistanceSquared)
				maxCoordinate ++;
			int minCoordinate = - maxCoordinate;
			int[] origin = {0,0,0};
			ArrayList<int[]>  oneTuples = new ArrayList<int[]>();
			for (int i = minCoordinate; i < maxCoordinate + 1 ; i++)
				for (int j = minCoordinate; j < maxCoordinate + 1; j++)
					for (int k = minCoordinate; k < maxCoordinate + 1; k++)
					{
						int[] point = {i,j,k};
						if (   distanceSquared(origin, point) < minAdmissibleDistanceSquared 
							&& distanceSquared(origin, point) > 0
							&& forceFamily[distanceSquared(origin, point)] > 0) 
								oneTuples.add(point);
					}
	
			//Initilize the array of all points
			int[][] points = new int[oneTuples.size()][3];
			//and the array of forces corresponding to each of the points.
			int[] pointsForces = new int[oneTuples.size()];
			for (int i = 0; i < oneTuples.size(); i++)
			{
				for (int j = 0; j < 3; j++)
					points[i][j] = oneTuples.get(i)[j];
				
				pointsForces[i] = forceFamily[distanceSquared(origin, points[i])];
				//System.out.println(printTuple(new int[] {i}, points, fpoints, f));
			}
			
			//Calculate and print the m-potential normalizing constant for given LRFF.
			int[] forceFamilyStats = new int[forceFamily.length];
			forceFamilyStats[0] = 1;
			for (int i = 0; i < points.length; i++)
				forceFamilyStats[distanceSquared(origin, points[i])]++;
			int normalizingConstant = 0;
			for (int i = 0; i < forceFamilyStats.length; i++)
				normalizingConstant += forceFamily[i] * forceFamilyStats[i];
			System.out.println(Arrays.toString(forceFamilyStats) + "   C = " + normalizingConstant/forceDenominator);
	
			//Allocate arrays to store optimal and exceptional tuples
			ArrayList<int[]>  optimalTuples = new ArrayList<int[]>();
			ArrayList<int[]>  exceptionalTuples = new ArrayList<int[]>();
			
			//Allocate the array of tuples which is an array of arrays.
			//The external array is organized by the tuple size t = 0,1,...,maxTupleSize.
			//Each element of the external array is an array of all admissible t-tuples.
			int maxTupleSize = 15; 					//Enough for considered values of D.
			ArrayList<int[]>[] tuples = new ArrayList[maxTupleSize];
			
			//Initialize 0-tuples
			tuples[0] = new ArrayList<int[]>();
			//and 1-tuples.
			tuples[1] = new ArrayList<int[]>();
			for (int i = 0; i < points.length; i++)
			{
				tuples[1].add(new int[] {i});
				if (pointsForces[i] == optimalTotalForce)
					optimalTuples.add(new int[] {i});
			}
			
			//Print the amount of 1-tuples.
			System.out.println((new Date()).toString() + " t = " + 1 + " zize = " + tuples[1].size());
			
			//Allocate the HashMap to store all possible signatures of all considered tuples.
			//A tuple signature is an an array (indexed by squared distances) storing the amount of points in a tuple
			//which are at a given squared distance from the origin.
			HashMap<String, int[]> tuplesSignatures = new HashMap<>();

			//Enumerate all possible admissible tuples iteratively
			//by taking a (t-1)-tuple and constructing from it a t-tuple
			//with adding a compatible (admissible) additional point.
			for (int t = 2; t < maxTupleSize; t++)
			{
				//Allocate the array to store all t-tuples.
				tuples[t] = new ArrayList<int[]>();
				
				//Set an indicator that at last one t-tuple was found 
				//as the enumeration must stop in the opposite case.
				boolean newTupleFound = false;
				
				//Iterate over all (t-1)-tuples tuples[t-1].get(i).
				for (int i = 0; i < tuples[t-1].size(); i++)
					//Iterate over all remaining (larger than the last point in the tuple) points point[j].
					for (int j = tuples[t-1].get(i)[tuples[t-1].get(i).length - 1] + 1; j < points.length; j++)
					{
						//Allocate working variables
						int[] newTuple = new int[t];
						boolean isNewTupleAdmissible = true;
						//and check if points[j] is admissible with (t-1) tuple tuples[t-1].get(i)
						for (int k = 0; k < t-1; k++)
						{
							if (distanceSquared(points[tuples[t-1].get(i)[k]], points[j]) < minAdmissibleDistanceSquared)
							{
								isNewTupleAdmissible = false;
								break;
							}
							newTuple[k] = tuples[t-1].get(i)[k];
						}
						
						//Perform the following actions if a new t-tuple is admissible
						if (isNewTupleAdmissible)
						{
							//Set the indicator
							newTupleFound = true;
							
							//Add new tuple to the array of t-tuples
							newTuple[t-1] = j;
							tuples[t].add(newTuple);
							
							//Calculate the corresponding total force and classify the new t-tuple accordingly.
							int totalForce = getTotalForce(newTuple, pointsForces);
							if (totalForce > optimalTotalForce)
								exceptionalTuples.add(newTuple);
							else if (totalForce == optimalTotalForce)
								optimalTuples.add(newTuple);

							//Calculate the string representation of the signature of the new tuple and classify it,
							String strTupleSignature = getStrTupleSignature(newTuple, points, pointsForces, forceFamily);
							if (totalForce > optimalTotalForce)
								strTupleSignature += " total force is exceptional --> F = " + totalForce;
							else if (totalForce == optimalTotalForce)
								strTupleSignature += " total force is optimal     --> F = " + totalForce;
							//calculate the signature of the new tuple,
							int[] tupleSignature = getTupleSignature(newTuple, points, pointsForces, forceFamily);
							//and add the signature to the global HashMap of all tuple signatures
							tuplesSignatures.put(strTupleSignature, tupleSignature);
						}
					}

				//Print the total amount of t-tuples found
				System.out.println((new Date()).toString() + " t = " + t + " zize = " + tuples[t].size());
				//and exit the enumeration if no t-tuples were found.
				if (!newTupleFound)
					break;
			}
			
			//Allocate the HashMap of all lexicographically maximal tuple signatures.
			HashMap<String, int[]> maximalTuplesSignatures = new HashMap<>();
			maximalTuplesSignatures.put("F = f_0", new int[]{0});

			//Calculate the HashMap of all lexicographically maximal tuple signatures.
			for (Map.Entry meSignature : tuplesSignatures.entrySet()) { 
	            String strTupleSignature = (String)meSignature.getKey(); 
	            int[] tupleSignature = (int[])meSignature.getValue(); 
	            boolean isNewMaximum = true;
	            Iterator<String> iterator = maximalTuplesSignatures.keySet().iterator(); 
	            while(iterator.hasNext())
	            { 
	            	int[] maxTupleSignature = maximalTuplesSignatures.get(iterator.next());
	                if (isLarger(maxTupleSignature, tupleSignature))
	                	isNewMaximum = false;
	                if (isLarger(tupleSignature, maxTupleSignature))
	                 	iterator.remove();
	            }
	     		if (isNewMaximum)
	    			maximalTuplesSignatures.put(strTupleSignature, tupleSignature);
	        } 

			//Print the HashMap of all lexicographically maximal tuple signatures
			//which provides the characteristics of all possible subsets in LRFF.
			for (Map.Entry meMaxTupleSignature : maximalTuplesSignatures.entrySet()) { 
	            String strTupleSignature = (String)meMaxTupleSignature.getKey(); 
	            if (strTupleSignature.indexOf("optimal") > 0 || strTupleSignature.indexOf("exceptional") > 0)
	            	System.out.println(strTupleSignature);
	        } 
			
			//Print all optimal implementations
			for (int[] tuple : optimalTuples)
				System.out.println(
						getStrTuple(tuple, points) 
						+ "     " 
						+ getStrTupleSignature(tuple, points, pointsForces, forceFamily) 
						+ "    F = " 
						+ getTotalForce(tuple, pointsForces) 
						+ " <-- total force is optimal.     All distances: " 
						+ Arrays.toString(getDistances(tuple, points))
				);
			
			//Print all exceptional implementations
			for (int[] tuple : exceptionalTuples)
				System.out.println(
						getStrTuple(tuple, points) 
						+ "     " 
						+ getStrTupleSignature(tuple, points, pointsForces, forceFamily) 
						+ "    F = " 
						+ getTotalForce(tuple, pointsForces) 
						+ " <-- total force is exceptional. All distances: "
						+ Arrays.toString(getDistances(tuple, points))
				);
			
		}
		
	}

	//Calculate squared distance between two points
	public static int distanceSquared(int[] pointA, int[] pointB)
	{
		return    (pointA[0] - pointB[0]) * (pointA[0] - pointB[0]) 
				+ (pointA[1] - pointB[1]) * (pointA[1] - pointB[1]) 
				+ (pointA[2] - pointB[2]) * (pointA[2] - pointB[2]);
	}
	
	//Compare two tuples lexicographically
	public static boolean isLarger(int[] tupleA, int[] tupleB)
	{
		if (tupleA.length < tupleB.length)
			return false;
		for (int i = 0; i < tupleB.length; i++)
			if (tupleA[i] < tupleB[i])
				return false;
		return true;
	}

	//Print a tuple given in terms of the array of points.
	public static String printTuple(int[] tuple, int[][]points, int[] pointsForces, int[] forceFamily)
	{
		return    getStrTuple(tuple, points) 
				+ "     " 
				+ getStrTupleSignature(tuple, points, pointsForces, forceFamily) 
				+ "    F = " 
				+ getTotalForce(tuple, pointsForces);
	}
	
	//Calculate a string representation of a tuple signature
	public static String getStrTupleSignature(int[] tuple, int[][]points, int[] pointsForces, int[] forceFamily)
	{
		//Calculate the signature of the new tuple.
		int[] tupleSignature = getTupleSignature(tuple, points, pointsForces, forceFamily);

		//Calculate the string representation of this signature
		String strTupleSignature = "F = ";
		for (int n = 0; n < tupleSignature.length; n++)
			if (tupleSignature[n] > 1)
				strTupleSignature += " + " + tupleSignature[n] + "f_" + n ;
			else if (tupleSignature[n] > 0)
				strTupleSignature += " + " + "f_" + n ;
		
		return strTupleSignature;
	}
	
	//Calculate a tuple signature
	public static int[] getTupleSignature(int[] tuple, int[][]points, int[] pointsForces, int[] forceFamily)
	{
		int[] origin = {0,0,0};
		
		//Calculate the signature of the new tuple.
		int[] tupleSignature = new int[forceFamily.length];
		for (int n = 0; n < tuple.length; n++)
			if (distanceSquared(origin, points[tuple[n]]) < tupleSignature.length)
				tupleSignature[distanceSquared(origin, points[tuple[n]])] ++;
		
		return tupleSignature;
	}
	
	//Calculate all distances for a tuple
	public static int[] getDistances(int[] tuple, int[][]points)
	{
		int[] distances = new int[tuple.length * (tuple.length - 1) / 2];
		int count = 0;
		for (int n = 0; n < tuple.length; n++)
		{
			for (int nn = n + 1; nn < tuple.length; nn++)
			{
				distances[count] = distanceSquared(points[tuple[n]], points[tuple[nn]]);
				count++;
			}
		}
		
		return distances;
	}
	
	//Calculate a string representation of a tuple
	public static String getStrTuple(int[] tuple, int[][]points)
	{
		String strTuple = "";
		for (int n = 0; n < tuple.length; n++)
			strTuple += Arrays.toString(points[tuple[n]]) + ";";
		
		return strTuple;
	}
	
	//Calculate total force for a tuple
	public static int getTotalForce(int[] tuple, int[] pointsForces)
	{
		int totalForce = 0;
		for (int n = 0; n < tuple.length; n++)
			totalForce += pointsForces[tuple[n]];
		
		return totalForce;
	}

}

